The minimum spectral radius of maximal outerplanar graphs

An outerplanar graph is \emph{maximal} if no edge can be added without losing outerplanarity. Lin and Ning determined the outerplanar graph with the largest spectral radius, and the maximizer is a maximal outerplanar graph. We determine the minimizer. In this paper, we prove that every $n$-vertex maximal outerplanar graph $G$ satisfies $\rho(G)\ge\rho(F_n)$, where $F_n$ is the zig-zag triangulation of the $n$-gon, that is, the square of the path on $n$ vertices, with equality if and only if $G=F_n$. The proof uses three local operations on maximal outerplanar graphs, each of which strictly decreases the spectral radius: the first reverses the way a piece is attached along a chord, and the second and third move a piece from one vertex to its twin across a chord when the twin carries nothing or a single ear, respectively. A graph at which no operation applies is $F_n$, or has spectral radius greater than $4$, or consists of a central triangle with three zig-zag blades of at least three triangles each and has at most $15$ vertices; in the last case it contains one of two explicit graphs on $12$ vertices whose spectral radius exceeds that of $F_{15}$. Since $\rho(F_n)<4$ for all $n$, this completes the proof. The numerical inequalities used along the way are certified by explicit integer vectors with small entries.

==> anc/planar_minimizers.py <==
"""
Supplementary enumeration for the Concluding Remarks of
"The minimum spectral radius of maximal outerplanar graphs".

For 6 <= n <= 12, all n-vertex maximal planar graphs (triangulations of the sphere) are
enumerated up to isomorphism, and the ones of minimum spectral radius are reported.

Method.  Starting from the bipyramid over C_{n-2}, all triangulations are reached by
diagonal flips; by Wagner's theorem the flip graph of n-vertex triangulations is connected,
so the search is exhaustive.  Flips that would create a multiple edge are skipped.
Isomorphism classes are bucketed by a Weisfeiler--Lehman hash and separated inside each
bucket by an exact isomorphism test, so hash collisions cannot merge distinct graphs.
The numbers of classes found (2, 5, 14, 50, 233, 1249, 7595 for n = 6, ..., 12) agree with
the known counts of triangulations, which is asserted below.

Output per n: the number of triangulations, the minimum spectral radius, the degree sequence
of the minimizer, and the number of minimizers (1 in every case).  For n = 6 the minimizer is
the octahedron and for n = 12 the icosahedron.  The n = 12 case takes a few minutes.
Spectral radii are computed in floating point; ties are declared at tolerance 1e-9.
"""
import networkx as nx, numpy as np, itertools, warnings

warnings.filterwarnings("ignore", category=UserWarning)   # networkx hash-version notice; harmless

KNOWN = {6: 2, 7: 5, 8: 14, 9: 50, 10: 233, 11: 1249, 12: 7595}   # triangulations of the sphere

def start(n):
    """Bipyramid over the cycle C_{n-2}: vertices 0..n-3 on the cycle, apexes n-2 and n-1."""
    m = n - 2; faces = []
    for i in range(m):
        faces.append(frozenset((i, (i + 1) % m, m))); faces.append(frozenset((i, (i + 1) % m, m + 1)))
    return faces

def graph(faces):
    G = nx.Graph()
    for f in faces:
        for a, b in itertools.combinations(f, 2): G.add_edge(a, b)
    return G

def flips(faces):
    """All triangulations obtained by one diagonal flip that keeps the graph simple."""
    G = graph(faces); fl = list(faces)
    for (u, v) in G.edges():
        fs = [f for f in fl if u in f and v in f]
        w = next(iter(fs[0] - {u, v})); x = next(iter(fs[1] - {u, v}))
        if G.has_edge(w, x): continue
        nf = set(faces); nf -= set(fs); nf |= {frozenset((u, w, x)), frozenset((v, w, x))}
        yield nf

def key(G): return nx.weisfeiler_lehman_graph_hash(G, iterations=4)

def rho(G): return max(np.linalg.eigvalsh(nx.to_numpy_array(G)))

for n in range(6, 13):
    s = start(n); G0 = graph(s); seen = {key(G0): [(G0, s)]}; queue = [s]; count = 1
    while queue:
        f = queue.pop()
        for nf in flips(f):
            G = graph(nf); h = key(G)
            lst = seen.setdefault(h, [])
            if any(nx.is_isomorphic(G, H) for H, _ in lst): continue
            lst.append((G, nf)); queue.append(nf); count += 1
    assert count == KNOWN[n], (n, count)
    graphs = [G for L in seen.values() for G, _ in L]
    vals = [(rho(G), sorted([d for _, d in G.degree()], reverse=True)) for G in graphs]
    best = min(vals)
    ties = sum(1 for r, _ in vals if abs(r - best[0]) < 1e-9)
    print(n, "triangulations", count, "min rho", round(best[0], 5), "deg seq", best[1], "#minimizers", ties, flush=True)


==> anc/verify_mop.py <==
"""
Supplementary verification for "The minimum spectral radius of maximal outerplanar graphs".

All inequalities are certified in exact integer/rational arithmetic; floating point is used
only to produce candidate certificates (integer test vectors and rational separators), which
are then checked exactly.

  Claim 4:  rho(D_{o,p}(7)) > 4 for all o in {0,1}^3 and p in {0,1,2}          (24 graphs)
            rho(D((5,5,5);o)) > r > rho(F_15) for all o in {0,1}^3             (8 comparisons)
            and the hand-checkable certificates listed in the Appendix table.
  Claim 5:  rho(L(b;o)) > 4 for 0 <= b <= 2 and all o in {0,1}^4, and
            rho(L*(o)) > 4 for all o in {0,1}^4                                 (64 graphs)
            and the 16 hand-checkable certificates (o_0 = o_1 = 0) of the Appendix table.

If SymPy is installed, the identity (2) in the proof of Lemma 2.7 is also checked by
symbolic expansion; if NetworkX is installed, the numbers of isomorphism classes are printed.
"""
import itertools
from fractions import Fraction
import numpy as np


# ---------------------------------------------------------------- graph constructions

def square_path_edges(m):                      # P_m^2 on vertices 0..m-1
    return [(i, i + d) for i in range(m) for d in (1, 2) if i + d < m]


class Glue:
    def __init__(self):
        self.n, self.E = 0, set()

    def strip(self, m, start=None):
        """Add a copy of P_m^2; if `start` is given, identify its vertices x1, x2 with start[0], start[1]."""
        mp = {}
        if start:
            mp[0], mp[1] = start
        for i in range(m):
            if i not in mp:
                mp[i] = self.n
                self.n += 1
        for i, j in square_path_edges(m):
            self.E.add(frozenset((mp[i], mp[j])))
        return mp

    def adj(self):
        A = [[0] * self.n for _ in range(self.n)]
        for e in self.E:
            i, j = tuple(e)
            A[i][j] = A[j][i] = 1
        return A


def D(k, o):
    """Branch triangle a0 a1 a2 with a blade P_{k_i}^2 glued along x1x2 to a_i a_{i+1};
    o_i = 1 puts x1 on a_i, o_i = 0 puts x1 on a_{i+1}."""
    G = Glue()
    t = G.strip(3)
    for i in range(3):
        e = (t[i], t[(i + 1) % 3])
        G.strip(k[i], start=e if o[i] else (e[1], e[0]))
    return G.adj()


def D_family(o, p, j):
    """D_{o,p}(j): k_p = j and the other two blades P_5^2."""
    k = [5, 5, 5]
    k[p] = j
    return D(tuple(k), o)


def _two_branch(o, bridge):
    """Common part of L(b;o) and L*(o), o in {0,1}^4: first triangle a0a1a2, the bridge, second
    triangle a0'a1'a2', copies of P_5^2 on a1a2 (orientation o_2) and a2a0 (orientation o_3),
    and a triangle on each of a1'a2' and a2'a0'.
    Vertex order: a0, a1, a2, new bridge vertices, a2', x3..x5 on a1a2, x3..x5 on a2a0,
    the apex on a1'a2', the apex on a2'a0'."""
    G = Glue()
    d1 = G.strip(3)
    e1 = (d1[0], d1[1]) if o[0] else (d1[1], d1[0])
    far = bridge(G, e1, o[1])
    d2 = G.strip(3, start=far)
    for e, oo in zip([(d1[1], d1[2]), (d1[2], d1[0])], o[2:4]):
        G.strip(5, start=e if oo else (e[1], e[0]))
    for e in [(d2[1], d2[2]), (d2[2], d2[0])]:
        G.strip(3, start=e)
    return G.adj()


def L(b, o):
    """Bridge P_{b+2}^2 on y1..y_{b+2}; (y1, y2) goes to (a0, a1) if o_0 = 1 and
    (y_{b+2}, y_{b+1}) goes to (a0', a1') if o_1 = 1."""
    def bridge(G, e1, o1):
        br = G.strip(b + 2, start=e1)
        return (br[b + 1], br[b]) if o1 else (br[b], br[b + 1])
    return _two_branch(o, bridge)


def Lstar(o):
    """Bridge P_4^2 on y1..y4 glued to the second triangle along y2y4; (y2, y4) goes to
    (a0', a1') if o_1 = 1. The two branch triangles share y2."""
    def bridge(G, e1, o1):
        br = G.strip(4, start=e1)
        return (br[1], br[3]) if o1 else (br[3], br[1])
    return _two_branch(o, bridge)


def F(n):
    A = [[0] * n for _ in range(n)]
    for i, j in square_path_edges(n):
        A[i][j] = A[j][i] = 1
    return A


# ---------------------------------------------------------------- certificates

def rho(A):
    return max(np.linalg.eigvalsh(np.array(A, dtype=float)))


def int_vector(A, scale=10**8):
    w, V = np.linalg.eigh(np.array(A, dtype=float))
    x = np.abs(V[:, -1])
    return [int(round(v / x.max() * scale)) + 1 for v in x]


def rayleigh_at_least(A, t, strict):
    """Certificate (a): exact check of x^T A x > t x^T x (or >=) for an integer vector x."""
    x = int_vector(A)
    n = len(A)
    q = sum(x[i] * x[j] for i in range(n) for j in range(n) if A[i][j])
    s = Fraction(t) * sum(v * v for v in x)
    return Fraction(q) > s if strict else Fraction(q) >= s


def positive_definite(A, r):
    """Certificate (b): exact LDL^T test that rI - A is positive definite, i.e. rho(A) < r."""
    n = len(A)
    M = [[(r if i == j else Fraction(0)) - A[i][j] for j in range(n)] for i in range(n)]
    for k in range(n):
        if M[k][k] <= 0:
            return False
        for i in range(k + 1, n):
            f = M[i][k] / M[k][k]
            if f:
                for j in range(k, n):
                    M[i][j] -= f * M[k][j]
    return True


def collatz_wielandt(A, y):
    """Certificate (b): max_i (Ay)_i / y_i for a positive integer vector y; an upper bound on rho(A)."""
    n = len(A)
    return max(Fraction(sum(A[i][j] * y[j] for j in range(n)), y[i]) for i in range(n))


def rayleigh(A, x):
    n = len(A)
    return Fraction(sum(x[i] * x[j] for i in range(n) for j in range(n) if A[i][j]), sum(v * v for v in x))


# Hand-checkable certificates listed in the Appendix table.
TABLE_D7 = {((1, 1, 1), 0): [19, 20, 19, 15, 13, 10, 7, 4, 14, 10, 6, 13, 10, 6],
            ((0, 1, 1), 0): [10, 8, 8, 7, 6, 4, 3, 2, 6, 4, 2, 6, 5, 3],
            ((0, 1, 1), 1): [10, 8, 9, 6, 5, 3, 7, 6, 4, 3, 2, 7, 5, 3],
            ((0, 1, 1), 2): [10, 8, 9, 6, 5, 3, 6, 4, 2, 7, 6, 5, 3, 2]}
TABLE_F15 = [13, 21, 29, 36, 42, 46, 49, 50, 49, 46, 42, 36, 29, 21, 13]
TABLE_D555 = {(1, 1, 1): [10, 10, 10, 7, 5, 3, 7, 5, 3, 7, 5, 3],
              (0, 1, 1): [10, 8, 9, 6, 5, 3, 6, 4, 3, 7, 5, 3]}


TABLE_L = {
    ('L0', (0, 0, 0, 0)): [6, 7, 6, 5, 5, 3, 2, 4, 3, 2, 3, 3],
    ('L0', (0, 0, 0, 1)): [5, 5, 4, 4, 3, 2, 1, 3, 2, 1, 2, 2],
    ('L0', (0, 0, 1, 0)): [5, 5, 6, 4, 4, 3, 2, 4, 3, 2, 2, 2],
    ('L0', (0, 0, 1, 1)): [7, 6, 6, 5, 4, 3, 2, 5, 3, 2, 3, 3],
    ('L1', (0, 0, 0, 0)): [5, 4, 4, 3, 3, 3, 2, 1, 3, 2, 1, 2, 2],
    ('L1', (0, 0, 0, 1)): [4, 3, 3, 3, 2, 2, 1, 1, 2, 2, 1, 1, 2],
    ('L1', (0, 0, 1, 0)): [4, 3, 4, 3, 2, 2, 2, 1, 3, 2, 1, 1, 2],
    ('L1', (0, 0, 1, 1)): [4, 3, 3, 2, 2, 2, 1, 1, 2, 2, 1, 1, 2],
    ('L2', (0, 0, 0, 0)): [4, 4, 4, 3, 3, 2, 3, 2, 1, 3, 2, 1, 1, 1],
    ('L2', (0, 0, 0, 1)): [4, 3, 3, 3, 3, 2, 2, 2, 1, 2, 2, 1, 1, 1],
    ('L2', (0, 0, 1, 0)): [4, 3, 4, 3, 3, 2, 3, 2, 1, 3, 2, 1, 1, 1],
    ('L2', (0, 0, 1, 1)): [4, 3, 3, 3, 2, 2, 2, 2, 1, 2, 2, 1, 1, 1],
    ('Ls', (0, 0, 0, 0)): [3, 2, 2, 2, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1],
    ('Ls', (0, 0, 0, 1)): [3, 2, 2, 2, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1],
    ('Ls', (0, 0, 1, 0)): [3, 2, 3, 2, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1],
    ('Ls', (0, 0, 1, 1)): [3, 2, 2, 2, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1],
}


def check_table():
    ok = all(rayleigh(D_family(o, p, 7), x) > 4 for (o, p), x in TABLE_D7.items())
    bound = collatz_wielandt(F(15), TABLE_F15)
    ok &= bound == Fraction(112, 29)
    ok &= all(rayleigh(D((5, 5, 5), o), x) > bound for o, x in TABLE_D555.items())
    return ok


def check_table_L():
    graphs = {'L0': lambda o: L(0, o), 'L1': lambda o: L(1, o), 'L2': lambda o: L(2, o), 'Ls': Lstar}
    return all(rayleigh(graphs[name](o), x) > 4 for (name, o), x in TABLE_L.items())


def separator(lo, hi):
    """A rational number strictly between the floats lo < hi."""
    return Fraction(round((lo + hi) / 2 * 10**9), 10**9)


ORIENT3 = list(itertools.product((0, 1), repeat=3))
ORIENT4 = list(itertools.product((0, 1), repeat=4))


# ---------------------------------------------------------------- optional extras

def check_identity():
    """Identity (2) in the proof of Lemma 2.7."""
    import sympy as sp
    l, al, be, ga, e, p, q, s = sp.symbols('lambda alpha beta gamma e p q s')
    M = sp.Matrix([[l - al - e - p, -1 - be - p - q, -1 - e - p],
                   [-1 - be - p - q, l - ga - p - 2 * q - s, -p - q],
                   [-1 - e - p, -p - q, l - e - p]])
    M2 = sp.Matrix([[l - al - e - p, -1 - e - p - q, -1 - be - p],
                    [-1 - e - p - q, l - e - p - 2 * q - s, -p - q],
                    [-1 - be - p, -p - q, l - ga - p]])
    u, v = ga - e, be - e
    rhs = (q * (2 * u * (al - l - 1) - 2 * v * (l + e + 2) - 2 * v**2) + q**2 * (2 * v - u)
           + s * (u * (al + e + p - l) - 2 * v * (e + p + 1) - v**2))
    return sp.expand(M.det() - M2.det() - rhs) == 0


def iso_classes(mats):
    import networkx as nx
    buckets = {}
    for A in mats:
        G = nx.from_numpy_array(np.array(A))
        h = nx.weisfeiler_lehman_graph_hash(G, iterations=5)
        reps = buckets.setdefault(h, [])
        if not any(nx.is_isomorphic(G, H) for H in reps):
            reps.append(G)
    return sum(len(v) for v in buckets.values())


# ---------------------------------------------------------------- main

def main():
    # Claim 4, first part: rho(D_{o,p}(7)) > 4.
    D7 = [D_family(o, p, 7) for o in ORIENT3 for p in range(3)]
    ok = all(rayleigh_at_least(A, 4, True) for A in D7)
    print("(1) rho(D_{o,p}(7)) > 4 for all o, p:", ok, "(%d certificates)" % len(D7))

    # Claim 4, second part: rho(D((5,5,5);o)) > r > rho(F_15).
    ok = True
    gaps = []
    rF = rho(F(15))
    for o in ORIENT3:
        A = D((5, 5, 5), o)
        rA = rho(A)
        r = separator(rF, rA)
        ok &= positive_definite(F(15), r) and rayleigh_at_least(A, r, True)
        gaps.append((rA - rF, o))
    print("(2) rho(D((5,5,5);o)) > rho(F_15) for all o:", ok, "(%d comparisons)" % len(ORIENT3))

    print("    hand-checkable certificates of the Appendix table (Claim 4):", check_table())

    # Claim 5: rho(L(b;o)) > 4 for 0 <= b <= 2, and rho(L*(o)) > 4, for all o in {0,1}^4.
    Ls = [L(b, o) for b in range(3) for o in ORIENT4] + [Lstar(o) for o in ORIENT4]
    ok = all(rayleigh_at_least(A, 4, True) for A in Ls)
    print("(3) rho(L(b;o)) > 4 for 0<=b<=2 and rho(L*(o)) > 4, all o:", ok, "(%d certificates)" % len(Ls))
    print("    hand-checkable certificates of the Appendix table (Claim 5, o_0 = o_1 = 0):", check_table_L())
    try:
        import networkx as nx
        reps = {(b, o[2:]): nx.from_numpy_array(np.array(L(b, o) if b < 3 else Lstar(o)))
                for b in range(4) for o in ORIENT4 if o[0] == 0 and o[1] == 0}
        sym = all(any(nx.is_isomorphic(nx.from_numpy_array(np.array(L(b, o) if b < 3 else Lstar(o))), reps[(b, t)])
                      for t in itertools.product((0, 1), repeat=2))
                  for b in range(4) for o in ORIENT4)
        print("    every L(b;o), L*(o) is isomorphic to one with o_0 = o_1 = 0:", sym)
    except ImportError:
        pass

    # Floating-point values quoted in the Appendix (informational only; not part of the proof).
    print("    smallest rho(D_{o,p}(7)): %.4f" % min(rho(A) for A in D7))
    g, o = min(gaps)
    print("    smallest gap rho(D((5,5,5);o)) - rho(F_15): %.4f at o=%s" % (g, o))
    print("    smallest rho among L(b;o), L*(o): %.4f" % min(rho(A) for A in Ls))

    try:
        print("(4) identity (2) in the proof of Lemma 2.7 (symbolic):", check_identity())
    except ImportError:
        print("(4) SymPy not installed; identity (2) not checked")
    try:
        print("    isomorphism classes: D_{o,p}(7): %d, D((5,5,5);o): %d, L and L*: %d"
              % (iso_classes(D7), iso_classes([D((5, 5, 5), o) for o in ORIENT3]), iso_classes(Ls)))
    except ImportError:
        pass


if __name__ == "__main__":
    main()

